Progress and outlook on advanced fly scans based on Mamba

Development related to PandABox-based fly scans is an important part of the active work on Mamba, the software framework for beamline experiments at the High Energy Photon Source (HEPS); presented in this paper is the progress of our development, and some outlook for advanced fly scans based on knowledge learned during the process. By treating fly scans as a collaboration between a few loosely coupled subsystems - motors / mechanics, detectors / data processing, sequencer devices like PandABox - systematic analyses of issues in fly scans are conducted. Interesting products of these analyses include a general-purpose software-based fly-scan mechanism, a general way to design undulator-monochromator fly scans, a sketch of how to practically implement online tuning of fly-scan behaviours based on processing of the data acquired, and many more. Based on the results above, an architectural discussion on >=10kHz fly scans is given.

==> anc/figsrc/panda.dia <==
<?xml version="1.0" encoding="UTF-8"?>
<dia:diagram xmlns:dia="http://www.lysator.liu.se/~alla/dia/">
  <dia:diagramdata>
    <dia:attribute name="background">
      <dia:color val="#ffffffff"/>
    </dia:attribute>
    <dia:attribute name="pagebreak">
      <dia:color val="#000099ff"/>
    </dia:attribute>
    <dia:attribute name="paper">
      <dia:composite type="paper">
        <dia:attribute name="name">
          <dia:string>#A3#</dia:string>
        </dia:attribute>
        <dia:attribute name="tmargin">
          <dia:real val="2.8222"/>
        </dia:attribute>
        <dia:attribute name="bmargin">
          <dia:real val="2.8222"/>
        </dia:attribute>
        <dia:attribute name="lmargin">
          <dia:real val="2.8222"/>
        </dia:attribute>
        <dia:attribute name="rmargin">
          <dia:real val="2.8222"/>
        </dia:attribute>
        <dia:attribute name="is_portrait">
          <dia:boolean val="true"/>
        </dia:attribute>
        <dia:attribute name="scaling">
          <dia:real val="1"/>
        </dia:attribute>
        <dia:attribute name="fitto">
          <dia:boolean val="false"/>
        </dia:attribute>
      </dia:composite>
    </dia:attribute>
    <dia:attribute name="grid">
      <dia:composite type="grid">
        <dia:attribute name="dynamic">
          <dia:boolean val="true"/>
        </dia:attribute>
        <dia:attribute name="width_x">
          <dia:real val="1"/>
        </dia:attribute>
        <dia:attribute name="width_y">
          <dia:real val="1"/>
        </dia:attribute>
        <dia:attribute name="visible_x">
          <dia:int val="1"/>
        </dia:attribute>
        <dia:attribute name="visible_y">
          <dia:int val="1"/>
        </dia:attribute>
        <dia:composite type="color"/>
      </dia:composite>
    </dia:attribute>
    <dia:attribute name="color">
      <dia:color val="#d8e5e5ff"/>
    </dia:attribute>
    <dia:attribute name="guides"/>
    <dia:attribute name="guide_color">
      <dia:color val="#00ff00ff"/>
    </dia:attribute>
    <dia:attribute name="display">
      <dia:composite type="display">
        <dia:attribute name="antialiased">
          <dia:boolean val="false"/>
        </dia:attribute>
        <dia:attribute name="snap-to-grid">
          <dia:boolean val="true"/>
        </dia:attribute>
        <dia:attribute name="snap-to-guides">
          <dia:boolean val="true"/>
        </dia:attribute>
        <dia:attribute name="snap-to-object">
          <dia:boolean val="true"/>
        </dia:attribute>
        <dia:attribute name="show-grid">
          <dia:boolean val="true"/>
        </dia:attribute>
        <dia:attribute name="show-guides">
          <dia:boolean val="true"/>
        </dia:attribute>
        <dia:attribute name="show-connection-points">
          <dia:boolean val="true"/>
        </dia:attribute>
      </dia:composite>
    </dia:attribute>
  </dia:diagramdata>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="true" active="true">
    <dia:object type="Standard - Box" version="0" id="O0">
      <dia:attribute name="obj_pos">
        <dia:point val="2,19"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="1.95,18.95;11.05,22.05"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="2,19"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="9"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="3"/>
      </dia:attribute>
      <dia:attribute name="border_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:attribute name="inner_color">
        <dia:color val="#79f3b6ff"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="true"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O1">
      <dia:attribute name="obj_pos">
        <dia:point val="6.5,20.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="2.9675,19.5449;10.0325,21.4551"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#Sequencer device
(eg. PandABox)#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="6.5,20.2799"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O0" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O2">
      <dia:attribute name="obj_pos">
        <dia:point val="2,13"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="1.95,12.95;11.05,16.05"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="2,13"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="9"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="3"/>
      </dia:attribute>
      <dia:attribute name="border_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:attribute name="inner_color">
        <dia:color val="#cce6ffff"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="true"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O3">
      <dia:attribute name="obj_pos">
        <dia:point val="6.5,14.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="3.20875,13.5449;9.79125,15.4551"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#Movable devices
(usually motors)#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="6.5,14.2799"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O2" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O4">
      <dia:attribute name="obj_pos">
        <dia:point val="2,25"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="1.95,24.95;11.05,28.05"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="2,25"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="9"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="3"/>
      </dia:attribute>
      <dia:attribute name="border_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:attribute name="inner_color">
        <dia:color val="#cce6ffff"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="true"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O5">
      <dia:attribute name="obj_pos">
        <dia:point val="6.5,26.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="2.66125,25.5103;10.3618,27.4897"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#Triggerable devices
(mainly detectors)#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="6.5,26.2683"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O4" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O6">
      <dia:attribute name="obj_pos">
        <dia:point val="10,16"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="9.6382,15.95;10.3618,19.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="10,16"/>
        <dia:point val="10,19"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.5"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O7">
      <dia:attribute name="obj_pos">
        <dia:point val="10,22"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="9.6382,21.95;10.3618,25.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="10,22"/>
        <dia:point val="10,25"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.5"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O8">
      <dia:attribute name="obj_pos">
        <dia:point val="13,13"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="12.95,12.95;21.05,16.05"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="13,13"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="8"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="3"/>
      </dia:attribute>
      <dia:attribute name="border_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:attribute name="inner_color">
        <dia:color val="#e6ccffff"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="true"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O9">
      <dia:attribute name="obj_pos">
        <dia:point val="17,14.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="14.9225,14.0388;19.0775,14.9612"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#Mechanics#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="17,14.7737"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O8" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O10">
      <dia:attribute name="obj_pos">
        <dia:point val="13,14.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="10.95,14.2632;13.05,14.7368"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="13,14.5"/>
        <dia:point val="11,14.5"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="start_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="start_arrow_length">
        <dia:real val="0.25"/>
      </dia:attribute>
      <dia:attribute name="start_arrow_width">
        <dia:real val="0.25"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.25"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.25"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O8" connection="3"/>
        <dia:connection handle="1" to="O2" connection="4"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O11">
      <dia:attribute name="obj_pos">
        <dia:point val="13,25"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="12.95,24.95;21.05,28.05"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="13,25"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="8"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="3"/>
      </dia:attribute>
      <dia:attribute name="border_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:attribute name="inner_color">
        <dia:color val="#e6ccffff"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="true"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O12">
      <dia:attribute name="obj_pos">
        <dia:point val="17,26.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="13.8012,26.0388;20.1988,26.9612"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#Data processing#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="17,26.7737"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O11" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O13">
      <dia:attribute name="obj_pos">
        <dia:point val="11,26.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="10.95,26.1382;13.05,26.8618"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="11,26.5"/>
        <dia:point val="13,26.5"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O4" connection="4"/>
        <dia:connection handle="1" to="O11" connection="3"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O14">
      <dia:attribute name="obj_pos">
        <dia:point val="9.5,17.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="3.4225,17.0388;9.5,17.9612"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#Position signals#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="9.5,17.7737"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="2"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O15">
      <dia:attribute name="obj_pos">
        <dia:point val="9.5,23.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="3.77,23.0388;9.5,23.9612"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#Trigger signals#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="9.5,23.7737"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="2"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O16">
      <dia:attribute name="obj_pos">
        <dia:point val="14,25"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="13.95,17.95;14.05,25.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="14,25"/>
        <dia:point val="14,18"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_style">
        <dia:enum val="1"/>
      </dia:attribute>
      <dia:attribute name="dashlength">
        <dia:real val="0.25"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O17">
      <dia:attribute name="obj_pos">
        <dia:point val="14,18"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="10.9307,15.9307;14.0693,18.0693"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="14,18"/>
        <dia:point val="11,16"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_style">
        <dia:enum val="1"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:attribute name="dashlength">
        <dia:real val="0.25"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="1" to="O2" connection="7"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O18">
      <dia:attribute name="obj_pos">
        <dia:point val="14,20.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="10.95,20.1382;14.05,20.8618"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="14,20.5"/>
        <dia:point val="11,20.5"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_style">
        <dia:enum val="1"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.5"/>
      </dia:attribute>
      <dia:attribute name="dashlength">
        <dia:real val="0.25"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="1" to="O0" connection="4"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O19">
      <dia:attribute name="obj_pos">
        <dia:point val="14.5,20.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="14.5,20.0388;20.9275,20.9612"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#Online feedback#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="14.5,20.7737"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="0"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
    </dia:object>
  </dia:layer>
</dia:diagram>


==> anc/figsrc/planner.tex <==
\input{utils.tex}
\input{verb.tex}
\begin{document}
\begin{CVerbatim}
\sub{(a)}\cmr{Mamba startup script fragment for PandABox-based fly scans. \texttt{ImagePlanner} is a specialised}
\cmr{MambaPlanner with friendly default settings for image data handling.}
U.planner = ImagePlanner(U)
U.planner.extend(PandaPlanner(
    \cmr{\texttt{D.panda} and \texttt{D.adp} are Bluesky encapsulations for the control and data interfaces of}
    \cmr{PandABox, respectively; the latter is based on the EPICS module ADPandABlocks. \texttt{div}}
    \cmr{requires a fragment to contain at most 12216 frames of data from Xspress3. \texttt{h5_tols}}
    \cmr{requires the HDF5 file acquired from Xspress3 to contain exactly the expected number}
    \cmr{of frames at the end of each line during a fly scan.}
    D.panda, D.adp, divs = \{D.xsp3: 12216\}, h5_tols = \{D.xsp3: 0\},
    \cmr{\texttt{enc_tols} requires that for each motor involved in a fly scan, the difference between its}
    \cmr{raw position and its encoder position does not exceed 25 pulses at the beginning of the}
    \cmr{scan, in order not to disrupt the sequencer program used.}
    enc_tols = \{m: 25 for m in M.values()\},
    \cmr{\texttt{vbas_ratios} requires that the speed of a motor to be at least 2 times its starting speed,}
    \cmr{because otherwise the speed setting would be disregarded by the motion controller (Kohzu}
    \cmr{ARIES, used at the 4W1B beamline of BSRF).}
    vbas_ratios = \{m: 2.0 for m in M.values()\},
    \cmr{\texttt{configs} sets Xspress3 to be triggered by external TTL signals during a fly scan.}
    configs = \{D.xsp3: \{"cam.trigger_mode": 3\}\}
))
P = U.planner.make_plans()
\cmr{An example for grid fly scans, which intentionally mimics Bluesky's \texttt{grid_scan()}.}
#P.fly_grid([D.xsp3], M.m2, -1, 1, 3, M.m1, -4, 4, 5, duty = 0.5, period = 0.5)
\sub{(b)}\cmr{Mamba startup script fragment for Bubo-based software fly scans.}
U.planner = ImagePlanner(U)
U.planner.extend(BuboPlanner(D.bubo, h5_tols = \{D.xsp3: 0\}))
\cmr{An example for software-based grid fly scans, similar to the PandABox-based interface above.}
#P.sfly_grid([D.xsp3], M.m2, -1, 1, 3, M.m1, -4, 4, 5, pad = 0.5)
\end{CVerbatim}
\end{document}



==> anc/figsrc/pseudo.py <==
#!/usr/bin/python3

from matplotlib import pyplot

dunit, num, tunit, duty, div = 1.0, 5, 0.2, 0.5, 10
tunit *= duty
accl = 4 * dunit / tunit ** 2
velo = accl * tunit / 2

ts = [tunit / div * i for i in range(div + 1)]
vs = ([0.0] + [velo - accl * abs(t - tunit / 2) for t in ts]) * num + [0.0]
ds = [accl / 2 * t ** 2 if t < tunit / 2 else
    dunit - accl / 2 * (tunit - t) ** 2 for t in ts]
ds = [i + d for i in range(num) for d in [0.0] + ds] + [num * dunit]
ts = [0.0] + [tunit / 2 + t for t in ts]
ts = [i * tunit / duty + t for i in range(num) for t in ts] + \
    [num * tunit / duty]

fig, axv = pyplot.subplots()
axv.set_xlabel("time (s)")
axv.set_ylabel("speed (cm/s)", color = "blue")
axv.plot(ts, vs, color = "blue")
axd = axv.twinx()
axd.set_box_aspect(1.0)
axd.set_ylabel("position (cm)", color = "red")
axd.plot(ts, ds, color = "red")
pyplot.savefig("pseudo.png", dpi = 360, bbox_inches = "tight")



==> anc/figsrc/stepping.py <==
#!/usr/bin/python3

import math
import random
from matplotlib import pyplot

tmax = 5.0
freqs = 50.0, 1.0
periods = 1.0, 0.25
amps = 1.0, 0.25, 0.02
random.seed(1437)

ts = [i / freqs[0] for i in range(int(freqs[0] / freqs[1]))]
ds = [amps[1] * math.exp(-2 * math.pi * t / periods[0]) *
    math.sin(2 * math.pi * t / periods[1]) for t in ts]
ds = [random.gauss(i * amps[0] + d, amps[2])
    for i in range(int(tmax * freqs[1])) for d in ds]
ts = [i / freqs[1] + t
    for i in range(int(tmax * freqs[1])) for t in ts]

fig, ax = pyplot.subplots()
ax.set_box_aspect(1.0)
ax.set_xlabel("time (ms)")
ax.set_ylabel("position (μm)")
ax.plot(ts, ds, color = "blue")
pyplot.savefig("stepping.png", dpi = 360, bbox_inches = "tight")



==> anc/figsrc/suspend.tex <==
\input{utils.tex}
\input{verb.tex}
\begin{document}
\begin{Verbatim}
>>> RE.install_suspender(SuspendFloor(D.beam_cur, 2, resume_thresh = 3))
>>> RE(scan([D.det], M.motor, 1, 5, 5), LiveTable(["M_motor", "D_det"]))
+-----------+------------+------------+------------+
|   seq_num |       time |    M_motor |      D_det |
+-----------+------------+------------+------------+
|         1 | 12:43:13.3 |      1.000 |      0.607 |
Suspending... To get prompt hit Ctrl-C to pause the scan
|         2 | 12:43:14.3 |      2.000 |      0.135 |
|         3 | 12:43:15.3 |      3.000 |      0.011 |
...
\end{Verbatim}
\end{document}



==> anc/figsrc/utils.tex <==
\documentclass{article}
\usepackage{geometry}
\geometry{a4paper, hmargin = {2.5cm, 2cm}}
\pagestyle{empty}



==> anc/figsrc/verb.tex <==
\usepackage{fancyvrb, xcolor}
\DefineVerbatimEnvironment{CVerbatim}{Verbatim}{commandchars = {\\\{\}}}
\addtolength{\parskip}{6pt}
\newcommand{\sub}[1]{\noindent\llap{\large\textrm{#1}\hspace{0.36cm}}}
\newcommand*{\cm}[1]{\textcolor{black!66}{#1}}
\newcommand*{\cmr}[1]{\cm{\rmfamily\itshape#1}}
\newcommand*{\bs}{\char92}



==> anc/figsrc/voronoi.py <==
#!/usr/bin/python3

import colorsys
import math
import random
import sys
from matplotlib import pyplot
from scipy.optimize import minimize
from scipy.spatial import Voronoi

mode = sys.argv[1]
random.seed(1437)

points, bars, colors = [], [], []
for i in range(0, 11):
    x_gen = lambda t: t + 0.1 * math.sin(10.0 - i - t if i % 2 else i + t)
    #x_gen = lambda t: t + 0.05 * math.sin(10.0 - i - t if i % 2 else i + t)
    inv_gen = lambda x: minimize(
        (lambda t: (x - x_gen(t)) ** 2), x, tol = 1e-6
    ).x[0]
    dd = [0.0, -0.25, 0.25]
    #dd = inv_gen(10.25 if i % 2 else -0.25)
    #dd = [dd - 10.25, dd - 10.5, dd - 10.0] \
    #    if i % 2 else [dd + 0.25, dd, dd + 0.5]
    for j in range(0, 11):
        if mode == "time":
            x = [x_gen(j + d) for d in dd]
        else:
            assert mode == "pos"
            x = inv_gen(10.25 - j if i % 2 else j - 0.25)
            x = [x - 0.25, x - 0.5, x] if i % 2 else [x + 0.25, x, x + 0.5]
            x = [x_gen(t) for t in x]
        y0 = i + random.normalvariate(0, 0.01)
        y = y0, y0 - 0.025, y0 + 0.025
        points.append((x[0], y[0]))
        bars.append(([x[1], x[2], x[2], x[1]], [y[1], y[1], y[2], y[2]]))
        colors.append(colorsys.hsv_to_rgb(0.66,
            0.9 - 0.8 * ((x[0] - 5) ** 2 + (y[0] - 5) ** 2) / (5 ** 2 * 2), 1))
vor = Voronoi(points + [(-5, -5), (-5, 15), (15, -5), (15, 15)])

fig, ax = pyplot.subplots()
ax.set(xlim = (-0.5, 10.5), ylim = (-0.5, 10.5), aspect = 1.0)
for i in range(len(points)):
    ax.fill(*vor.vertices[vor.regions[vor.point_region[i]]].T,
        color = colors[i])
    ax.fill(*bars[i], color = "black")
    ax.plot(*points[i], "kx")
pyplot.savefig("voronoi-%s.png" % mode, dpi = 360, bbox_inches = "tight")


